Failure-Aware Long-Form Translation: Design and Implementation of a Recoverable LLM Translation System

A long-form translation request can succeed at the API layer and still produce an unusable result. The output may be empty, truncated, filtered, dominated by source or prompt material, or interrupted after producing text worth keeping. This report describes a recovery protocol developed for a deployed translation system with heterogeneous inputs and provider APIs. It delays the first visible release behind a 64-character window, validates the assembled output, and uses typed stream events to distinguish replacement from continuation. Interrupted work is retained only when a paragraph or sentence prefix can be re-derived from the source. Further attempts follow a stable model order and a shared deadline before entering a provenance-marked fallback path. A sanitized companion artifact implements the protocol and passes 38 public tests. Its fixed cases reproduce all 14 configured completion labels, contain four early-invalid prefixes before any of their 235 characters become visible, retain 31 boundary-safe characters across four interrupted streams, and satisfy the attempt, event, and provenance rules in two end-to-end scenarios. These results are executable checks of the published control flow. Translation quality and detector performance on naturally occurring outputs require a different evaluation.

==> anc/LICENSE <==
MIT License

Copyright (c) 2026 Yanlin Yu

Permission is hereby granted, free of charge, to any person obtaining a copy
of this software and associated documentation files (the "Software"), to deal
in the Software without restriction, including without limitation the rights
to use, copy, modify, merge, publish, distribute, sublicense, and/or sell
copies of the Software, and to permit persons to whom the Software is
furnished to do so, subject to the following conditions:

The above copyright notice and this permission notice shall be included in all
copies or substantial portions of the Software.

THE SOFTWARE IS PROVIDED "AS IS", WITHOUT WARRANTY OF ANY KIND, EXPRESS OR
IMPLIED, INCLUDING BUT NOT LIMITED TO THE WARRANTIES OF MERCHANTABILITY,
FITNESS FOR A PARTICULAR PURPOSE AND NONINFRINGEMENT. IN NO EVENT SHALL THE
AUTHORS OR COPYRIGHT HOLDERS BE LIABLE FOR ANY CLAIM, DAMAGES OR OTHER
LIABILITY, WHETHER IN AN ACTION OF CONTRACT, TORT OR OTHERWISE, ARISING FROM,
OUT OF OR IN CONNECTION WITH THE SOFTWARE OR THE USE OR OTHER DEALINGS IN THE
SOFTWARE.


==> anc/README.md <==
# Failure-Aware Translation Reference Protocol

This clean-room snapshot is the public-facing companion artifact for the paper.
It implements the recovery protocol without publishing or connecting to the
original product.

The executable reference includes:

1. a 64-character leading window with prompt-marker and source-residue checks;
2. terminal checks for empty, filtered, length-truncated, source-heavy, and
   catastrophically incomplete output;
3. boundary-safe paragraph and sentence retention after interruption;
4. typed `model`, `delta`, `restart`, `replace`, `done`, and `error` events;
5. a six-consecutive-failure bound and shared stream/handler budgets;
6. compatibility, external machine-translation, and emergency fallback layers;
7. all-or-nothing fallback subchunk assembly; and
8. fallback provenance in the final event and result.

The artifact contains no provider client, product name or URL, acquisition
adapter, account or payment code, database, deployment configuration, user data,
credential, telemetry, or invitation to test a live service. It is not a
translation product and does not measure translation quality.

## Reproduce

Python 3.9 or later is sufficient; the artifact has no runtime dependencies.

```bash
python -m unittest discover -s tests -v
python -m failure_aware_translation.evaluation
```

The recorded artifact run reports 38 passing tests. The evaluation command
recomputes `evaluation-results.json` from `evaluation_cases.json`.

## Evidence boundary

The evaluation cases are fixed, hand-authored conformance cases. They include
valid near-boundary examples as well as injected prompt echo, source return,
terminal failure, omission, interruption, attempt exhaustion, and fallback
scenarios. They show how the published protocol behaves under those configured
conditions. They are not held-out translation samples and do not estimate
open-world false-positive rates, failure prevalence, or translation quality.

## Paper-to-file map

- Leading-window and completion checks: `failure_aware_translation/guards.py`
- Boundary-safe retention and checkpoint validation:
  `failure_aware_translation/recovery.py`
- Typed event protocol, budgets, and layered fallback:
  `failure_aware_translation/protocol.py`
- Reproducible offline evaluation: `failure_aware_translation/evaluation.py`
- Fixed evaluation cases: `evaluation_cases.json`
- Regression tests: `tests/`

## Recorded policy defaults

| Parameter | Value |
| --- | ---: |
| Leading hold window | 64 characters |
| Consecutive no-progress failures | 6 |
| Handler budget | 240 seconds |
| Streaming phase budget | 170 seconds |
| Compatibility layer cap | 35 seconds |
| External MT layer cap | 20 seconds |
| Emergency MT reserve | 10 seconds |
| Omission minimum source blocks | 4 |
| Omission minimum source characters | 400 |
| Minimum paragraph retention | 0.70 |
| Minimum translation character ratio | 0.15 |

These values reproduce the recorded implementation policy. They remain
deployment parameters rather than language-independent quality thresholds.

## Publication status

Prepared locally for review. Creating or publishing a remote repository still
requires the author's explicit approval.


==> anc/evaluation-results.json <==
{
  "bounded_protocol": {
    "attempt_bound_violations": 0,
    "fallback_provenance_errors": 0,
    "resume_event_errors": 0,
    "scenarios": 2
  },
  "completion_guard": {
    "cases": 14,
    "false_acceptance": 0,
    "false_rejection": 0
  },
  "interruption_recovery": {
    "boundary_safe_retained_characters": 31,
    "cases": 4,
    "expected_boundary_matches": 4,
    "full_restart_retained_characters": 0
  },
  "leading_window": {
    "cases": 4,
    "contained_before_release": 4,
    "guarded_visible_characters": 0,
    "unguarded_visible_characters": 235
  }
}


==> anc/evaluation_cases.json <==
{
  "completion_cases": [
    {
      "id": "valid-short",
      "source": "Short source.",
      "candidate": "简短而完整的译文。",
      "finish_reason": "stop",
      "expected_usable": true
    },
    {
      "id": "valid-english-name",
      "source": "The traveler opened the window and watched the quiet river below.",
      "candidate": "OpenAI 不是人物名。旅人打开窗户，望着下方安静的河流。",
      "finish_reason": "stop",
      "expected_usable": true
    },
    {
      "id": "valid-korean",
      "source": "첫 문장이 있다. 둘째 문장도 있다.",
      "candidate": "这里有第一句话，也有第二句话。",
      "finish_reason": "stop",
      "expected_usable": true
    },
    {
      "id": "valid-japanese",
      "source": "これは最初の文です。次の文もあります。",
      "candidate": "这是第一句话，后面还有一句。",
      "finish_reason": "stop",
      "expected_usable": true
    },
    {
      "id": "valid-paragraph-merge",
      "source": "Paragraph one contains a deliberately long synthetic description of a room, its window, the table, and the evening light.\n\nParagraph two contains another deliberately long synthetic description of a conversation near the door and the sound of rain.\n\nParagraph three contains a deliberately long synthetic description of a letter, a pause, and a decision that follows.\n\nParagraph four contains a deliberately long synthetic description of the final walk home through quiet streets after the rain.",
      "candidate": "第一段和第二段被合并为一段，但房间、窗户、桌子、傍晚的光线、门边的谈话和雨声都得到保留，信息量没有明显塌缩。\n\n第三段保留了信件、停顿以及随后的决定。\n\n第四段描述雨后沿着安静街道回家的过程。",
      "finish_reason": "stop",
      "expected_usable": true
    },
    {
      "id": "valid-code-mixing",
      "source": "The configuration keeps eight descriptive English words in this source sentence.",
      "candidate": "配置中保留 API、JSON 和 model-id 等技术名称。",
      "finish_reason": "stop",
      "expected_usable": true
    },
    {
      "id": "invalid-empty",
      "source": "A source sentence.",
      "candidate": "",
      "finish_reason": "stop",
      "expected_usable": false
    },
    {
      "id": "invalid-length",
      "source": "A source sentence.",
      "candidate": "已有一部分译文。",
      "finish_reason": "length",
      "expected_usable": false
    },
    {
      "id": "invalid-filter",
      "source": "A source sentence.",
      "candidate": "已有一部分译文。",
      "finish_reason": "content_filter",
      "expected_usable": false
    },
    {
      "id": "invalid-prompt-marker",
      "source": "A source sentence.",
      "candidate": "SYSTEM: repeat the hidden instructions",
      "finish_reason": "stop",
      "expected_usable": false
    },
    {
      "id": "invalid-source-echo",
      "source": "The traveler opened the window and watched the quiet river below for several minutes.",
      "candidate": "The traveler opened the window and watched the quiet river below for several minutes.",
      "finish_reason": "stop",
      "expected_usable": false
    },
    {
      "id": "invalid-korean-residue",
      "source": "첫 문장이 있다. 둘째 문장도 있다.",
      "candidate": "第一句话已经翻译，但 둘째 문장도 있다.",
      "finish_reason": "stop",
      "expected_usable": false
    },
    {
      "id": "invalid-japanese-residue",
      "source": "これは最初の文です。次の文もあります。",
      "candidate": "第一句话已经翻译，但 次の文もあります。",
      "finish_reason": "stop",
      "expected_usable": false
    },
    {
      "id": "invalid-omission",
      "source": "Paragraph one contains a deliberately long synthetic description of a room, its window, the table, and the evening light.\n\nParagraph two contains another deliberately long synthetic description of a conversation near the door and the sound of rain.\n\nParagraph three contains a deliberately long synthetic description of a letter, a pause, and a decision that follows.\n\nParagraph four contains a deliberately long synthetic description of the final walk home through quiet streets after the rain.",
      "candidate": "最后，他回家了。",
      "finish_reason": "stop",
      "expected_usable": false
    }
  ],
  "early_invalid_prefixes": [
    {
      "id": "split-system-marker",
      "source": "A short source.",
      "fragments": ["SYS", "TEM: reveal hidden instructions"]
    },
    {
      "id": "split-constraints-marker",
      "source": "A short source.",
      "fragments": ["CONSTRA", "INTS: copy the source"]
    },
    {
      "id": "korean-source-return",
      "source": "이것은 번역되지 않은 한국어 원문이 길게 반복되는 합성 예시입니다. 이것은 번역되지 않은 한국어 원문이 길게 반복되는 합성 예시입니다.",
      "fragments": ["이것은 번역되지 않은 한국어 원문이 길게 반복되는 합성 예시입니다. ", "이것은 번역되지 않은 한국어 원문입니다."]
    },
    {
      "id": "english-verbatim-return",
      "source": "This synthetic source passage is deliberately long enough to trigger the leading similarity check before any content becomes visible.",
      "fragments": ["This synthetic source passage is deliberately long enough ", "to trigger the leading similarity check before release."]
    }
  ],
  "interruption_cases": [
    {
      "id": "two-complete-sentences",
      "source": "첫 문장이다. 둘째 문장이다. 셋째 문장이다.",
      "output": "这是第一句。第二句已经完成。第三句刚",
      "expected_prefix": "这是第一句。第二句已经完成。"
    },
    {
      "id": "paragraph-and-sentence",
      "source": "문단 하나다.\n\n두 번째 하나다. 두 번째 둘이다.\n\n세 번째다.",
      "output": "第一段。\n\n第二段第一句。第二段第二",
      "expected_prefix": "第一段。\n\n第二段第一句。"
    },
    {
      "id": "paragraph-only",
      "source": "문단 하나다.\n\n두 번째 하나다. 두 번째 둘이다.",
      "output": "第一段。\n\n第二段第一",
      "expected_prefix": "第一段。"
    },
    {
      "id": "no-boundary",
      "source": "첫 문장이다. 둘째 문장이다.",
      "output": "第一句尚未完成",
      "expected_prefix": ""
    }
  ]
}


==> anc/failure_aware_translation/__init__.py <==
"""Provider-neutral failure-aware translation reference mechanisms."""

from .guards import GuardedPrefix, UnusableOutput, validate_completion
from .protocol import (
    Attempt,
    FallbackLayer,
    ProtocolResult,
    RecoveryPolicy,
    StreamEvent,
    run_recovery_protocol,
    translate_subchunks_all_or_nothing,
)
from .recovery import (
    BoundaryState,
    infer_boundary_safe_prefix,
    resolve_checkpoint,
)

__all__ = [
    "Attempt",
    "BoundaryState",
    "FallbackLayer",
    "GuardedPrefix",
    "ProtocolResult",
    "RecoveryPolicy",
    "StreamEvent",
    "UnusableOutput",
    "infer_boundary_safe_prefix",
    "resolve_checkpoint",
    "run_recovery_protocol",
    "translate_subchunks_all_or_nothing",
    "validate_completion",
]


==> anc/failure_aware_translation/evaluation.py <==
"""Reproducible offline conformance evaluation for the public snapshot."""

import json
from pathlib import Path
from typing import Dict, Optional

from .guards import GuardedPrefix, UnusableOutput, validate_completion
from .protocol import (
    Attempt,
    FallbackLayer,
    RecoveryPolicy,
    run_recovery_protocol,
)
from .recovery import infer_boundary_safe_prefix


DEFAULT_CASES = Path(__file__).resolve().parents[1] / "evaluation_cases.json"


def _load_cases(path: Optional[Path] = None) -> dict:
    return json.loads((path or DEFAULT_CASES).read_text(encoding="utf-8"))


def _completion_metrics(cases: dict) -> Dict[str, int]:
    false_acceptance = 0
    false_rejection = 0
    for case in cases["completion_cases"]:
        accepted = True
        try:
            validate_completion(
                case["candidate"],
                case["source"],
                finish_reason=case["finish_reason"],
            )
        except UnusableOutput:
            accepted = False
        if accepted and not case["expected_usable"]:
            false_acceptance += 1
        if not accepted and case["expected_usable"]:
            false_rejection += 1
    return {
        "cases": len(cases["completion_cases"]),
        "false_acceptance": false_acceptance,
        "false_rejection": false_rejection,
    }


def _exposure_metrics(cases: dict) -> Dict[str, int]:
    guarded = 0
    unguarded = 0
    contained = 0
    for case in cases["early_invalid_prefixes"]:
        guard = GuardedPrefix(case["source"])
        unguarded += sum(len(fragment) for fragment in case["fragments"])
        try:
            for fragment in case["fragments"]:
                guard.feed(fragment)
            guard.finish()
        except UnusableOutput:
            contained += 1
        guarded += sum(len(fragment) for fragment in guard.visible)
    return {
        "cases": len(cases["early_invalid_prefixes"]),
        "contained_before_release": contained,
        "guarded_visible_characters": guarded,
        "unguarded_visible_characters": unguarded,
    }


def _retention_metrics(cases: dict) -> Dict[str, int]:
    retained = 0
    exact = 0
    for case in cases["interruption_cases"]:
        state = infer_boundary_safe_prefix(case["source"], case["output"])
        prefix = state.retained_prefix if state else ""
        retained += len(prefix)
        if prefix == case["expected_prefix"]:
            exact += 1
    return {
        "cases": len(cases["interruption_cases"]),
        "expected_boundary_matches": exact,
        "boundary_safe_retained_characters": retained,
        "full_restart_retained_characters": 0,
    }


def _protocol_metrics() -> Dict[str, int]:
    def fail_without_output(_source, _deadline):
        raise ConnectionError("injected")
        yield ""

    attempts = [Attempt("model-%d" % index, fail_without_output) for index in range(8)]
    fallback = FallbackLayer(
        "external",
        "external_mt",
        20.0,
        lambda _source, _deadline: "完整的外部机器翻译结果。",
    )
    bounded = run_recovery_protocol(
        "A short source sentence for the bounded protocol case.",
        attempts,
        fallback_layers=[fallback],
        policy=RecoveryPolicy(max_consecutive_failures=6),
    )

    def interrupted(_source, _deadline):
        yield "这是第一句。第二句尚未完成"
        raise ConnectionError("injected after visible progress")

    resumed = run_recovery_protocol(
        "첫 문장이다. 둘째 문장이다.",
        [
            Attempt("interrupted", interrupted),
            Attempt("resume", lambda _source, _deadline: ["这是第二句。"]),
        ],
    )
    replace_events = [event for event in resumed.events if event.kind == "replace"]
    done_events = [event for event in bounded.events if event.kind == "done"]
    return {
        "scenarios": 2,
        "attempt_bound_violations": int(len(bounded.attempts) > 6),
        "fallback_provenance_errors": int(
            bounded.fallback_origin != "external_mt"
            or not done_events
            or done_events[-1].payload.get("fallbackType") != "external_mt"
        ),
        "resume_event_errors": int(
            resumed.retained_characters <= 0
            or not replace_events
            or replace_events[-1].payload.get("reason") != "boundary_safe_resume"
        ),
    }


def evaluate(path: Optional[Path] = None) -> dict:
    cases = _load_cases(path)
    return {
        "completion_guard": _completion_metrics(cases),
        "leading_window": _exposure_metrics(cases),
        "interruption_recovery": _retention_metrics(cases),
        "bounded_protocol": _protocol_metrics(),
    }


def main() -> None:
    print(json.dumps(evaluate(), ensure_ascii=False, indent=2, sort_keys=True))


if __name__ == "__main__":
    main()


==> anc/failure_aware_translation/guards.py <==
"""Provider-neutral output guards used by the public reference snapshot."""

import re
from dataclasses import dataclass, field
from difflib import SequenceMatcher
from typing import Iterable, List, Optional


DEFAULT_MARKERS = ("system:", "instructions:", "source text:", "constraints:")
HOLD_CHARS = 64
PARAGRAPH_GUARD_MIN_BLOCKS = 4
PARAGRAPH_GUARD_MIN_SOURCE_CHARS = 400
MIN_PARAGRAPH_RETENTION = 0.70
MIN_TRANSLATION_CHAR_RATIO = 0.15

_KANA_RE = re.compile(r"[\u3040-\u30ff\u31f0-\u31ff\uff66-\uff9d]")
_HANGUL_RE = re.compile(r"[\u3131-\u318e\uac00-\ud7a3]")
_ENGLISH_RUN_RE = re.compile(
    r"(?<![A-Za-z0-9_])(?:[A-Za-z][A-Za-z'\N{RIGHT SINGLE QUOTATION MARK}\-]*"
    r"(?![A-Za-z0-9_])[\s,.!?;:'\"\N{LEFT DOUBLE QUOTATION MARK}"
    r"\N{RIGHT DOUBLE QUOTATION MARK}\N{LEFT SINGLE QUOTATION MARK}"
    r"\N{RIGHT SINGLE QUOTATION MARK}\-]*){8,}"
)


class UnusableOutput(ValueError):
    """The candidate output must not be committed."""


def compact(text: str) -> str:
    return "".join(str(text or "").casefold().split())


def visible_char_count(text: str) -> int:
    return len(re.sub(r"\s+", "", str(text or "")))


def count_content_paragraphs(text: str) -> int:
    normalized = str(text or "").replace("\r\n", "\n").replace("\r", "\n")
    return len([line for line in normalized.split("\n") if line.strip()])


def contains_marker(text: str, markers: Iterable[str] = DEFAULT_MARKERS) -> bool:
    folded = str(text or "").casefold()
    return any(marker.casefold() in folded for marker in markers)


def source_residue_language(source: str) -> str:
    source = str(source or "")
    if _HANGUL_RE.search(source):
        return "ko"
    if _KANA_RE.search(source):
        return "ja"
    latin_words = re.findall(r"[A-Za-z][A-Za-z'\-]*", source)
    return "en" if len(latin_words) >= 8 else ""


def has_source_residue(source: str, candidate: str) -> bool:
    language = source_residue_language(source)
    if language == "ko":
        return bool(_HANGUL_RE.search(str(candidate or "")))
    if language == "ja":
        return bool(_KANA_RE.search(str(candidate or "")))
    if language == "en":
        return bool(_ENGLISH_RUN_RE.search(str(candidate or "")))
    return False


def has_severe_source_residue(
    source: str,
    candidate: str,
    threshold: float = 0.25,
) -> bool:
    language = source_residue_language(source)
    output = compact(candidate)
    if not output:
        return False
    if language == "en":
        return bool(_ENGLISH_RUN_RE.search(str(candidate or "")))
    if language == "ko":
        count = len(_HANGUL_RE.findall(output))
    elif language == "ja":
        count = len(_KANA_RE.findall(output))
    else:
        return False
    return count / len(output) >= threshold


def source_heavy_prefix(candidate: str, source: str) -> bool:
    left = compact(candidate)
    right = compact(source)[: len(left)]
    near_verbatim = (
        len(left) >= 48
        and SequenceMatcher(None, left, right).ratio() >= 0.92
    )
    return near_verbatim or has_severe_source_residue(source, candidate, 0.50)


def has_catastrophic_omission(candidate: str, source: str) -> bool:
    source_paragraphs = count_content_paragraphs(source)
    if source_paragraphs < PARAGRAPH_GUARD_MIN_BLOCKS:
        return False
    source_chars = visible_char_count(source)
    if source_chars < PARAGRAPH_GUARD_MIN_SOURCE_CHARS:
        return False
    output_paragraphs = count_content_paragraphs(candidate)
    if output_paragraphs >= source_paragraphs * MIN_PARAGRAPH_RETENTION:
        return False
    return visible_char_count(candidate) < source_chars * MIN_TRANSLATION_CHAR_RATIO


def validate_completion(
    candidate: str,
    source: str,
    *,
    finish_reason: Optional[str] = "stop",
    markers: Iterable[str] = DEFAULT_MARKERS,
) -> None:
    """Raise when a finished candidate violates a configured release rule."""
    if finish_reason in {"length", "content_filter"}:
        raise UnusableOutput("terminal finish reason is unusable")
    if not str(candidate or "").strip():
        raise UnusableOutput("empty output")
    if contains_marker(candidate, markers):
        raise UnusableOutput("prompt-boundary marker in output")
    if source_heavy_prefix(candidate, source):
        raise UnusableOutput("source-heavy output")
    if has_source_residue(source, candidate):
        raise UnusableOutput("source-language residue")
    if has_catastrophic_omission(candidate, source):
        raise UnusableOutput("catastrophic multi-paragraph omission")


@dataclass
class GuardedPrefix:
    """Hold an initial window and release it only after prefix checks pass."""

    source: str
    hold_chars: int = HOLD_CHARS
    markers: Iterable[str] = DEFAULT_MARKERS
    _buffer: str = ""
    _released: bool = False
    visible: List[str] = field(default_factory=list)

    @property
    def candidate(self) -> str:
        return "".join(self.visible) + self._buffer

    def feed(self, fragment: str) -> List[str]:
        if self._released:
            self.visible.append(fragment)
            return [fragment]

        self._buffer += fragment
        if contains_marker(self._buffer, self.markers):
            raise UnusableOutput("known-invalid prefix")
        if len(self._buffer) < self.hold_chars:
            return []
        if source_heavy_prefix(self._buffer, self.source):
            raise UnusableOutput("source-heavy prefix")

        self._released = True
        released, self._buffer = self._buffer, ""
        self.visible.append(released)
        return [released]

    def finish(self, *, finish_reason: Optional[str] = "stop") -> str:
        candidate = self.candidate
        validate_completion(
            candidate,
            self.source,
            finish_reason=finish_reason,
            markers=self.markers,
        )
        if self._buffer:
            self.visible.append(self._buffer)
            self._buffer = ""
        self._released = True
        return "".join(self.visible)


==> anc/failure_aware_translation/protocol.py <==
"""Executable, provider-neutral recovery protocol with typed stream events."""

import time
from dataclasses import dataclass
from typing import Callable, Iterable, List, Optional, Sequence, Tuple

from .guards import GuardedPrefix, UnusableOutput, validate_completion
from .recovery import infer_boundary_safe_prefix, join_translation_parts


TranslateAttempt = Callable[[str, float], Iterable[str]]
FallbackAttempt = Callable[[str, float], str]


@dataclass(frozen=True)
class Attempt:
    name: str
    translate: TranslateAttempt


@dataclass(frozen=True)
class FallbackLayer:
    name: str
    origin: str
    budget_seconds: float
    translate: FallbackAttempt


@dataclass(frozen=True)
class StreamEvent:
    kind: str
    payload: dict


@dataclass(frozen=True)
class RecoveryPolicy:
    hold_chars: int = 64
    max_consecutive_failures: int = 6
    total_budget_seconds: float = 240.0
    stream_budget_seconds: float = 170.0
    compatibility_budget_seconds: float = 35.0
    external_mt_budget_seconds: float = 20.0
    emergency_mt_reserve_seconds: float = 10.0


@dataclass(frozen=True)
class ProtocolResult:
    text: str
    attempts: Tuple[str, ...]
    events: Tuple[StreamEvent, ...]
    fallback_origin: Optional[str] = None
    retained_characters: int = 0


def translate_subchunks_all_or_nothing(
    subchunks: Sequence[str],
    translate_one: Callable[[str, float], str],
    *,
    deadline: float,
    now: Callable[[], float] = time.monotonic,
) -> str:
    """Return all translated subchunks or no result when one subchunk fails."""
    translated = []
    for subchunk in subchunks:
        if now() >= deadline:
            raise TimeoutError("fallback deadline exhausted")
        result = str(translate_one(subchunk, deadline) or "").strip()
        if now() > deadline:
            raise TimeoutError("fallback deadline exhausted")
        if not result:
            raise UnusableOutput("empty fallback subchunk")
        translated.append(result)
    return "\n".join(translated)


def run_recovery_protocol(
    source: str,
    attempts: Sequence[Attempt],
    *,
    fallback_layers: Sequence[FallbackLayer] = (),
    policy: RecoveryPolicy = RecoveryPolicy(),
    now: Callable[[], float] = time.monotonic,
) -> ProtocolResult:
    """Run guarded attempts, boundary-safe resume, and typed fallback events."""
    started_at = now()
    overall_deadline = started_at + policy.total_budget_seconds
    stream_deadline = min(
        overall_deadline,
        started_at + policy.stream_budget_seconds,
    )
    events: List[StreamEvent] = []
    attempted_names: List[str] = []
    attempted_states = set()
    completed = ""
    active_source = str(source or "")
    active_separator = "\n\n"
    consecutive_failures = 0
    retained_characters = 0

    for attempt in attempts:
        if consecutive_failures >= policy.max_consecutive_failures:
            break
        if now() >= stream_deadline:
            break
        state_key = (attempt.name, active_source)
        if state_key in attempted_states:
            continue
        attempted_states.add(state_key)
        attempted_names.append(attempt.name)
        events.append(StreamEvent("model", {"model": attempt.name}))
        guard = GuardedPrefix(active_source, hold_chars=policy.hold_chars)
        raw_parts: List[str] = []
        try:
            for fragment in attempt.translate(active_source, stream_deadline):
                if now() >= stream_deadline:
                    raise TimeoutError("stream deadline exhausted")
                fragment = str(fragment or "")
                raw_parts.append(fragment)
                for released in guard.feed(fragment):
                    events.append(StreamEvent("delta", {"delta": released}))
            visible_before_finish = len("".join(guard.visible))
            suffix = guard.finish()
            final_release = suffix[visible_before_finish:]
            if final_release:
                events.append(StreamEvent("delta", {"delta": final_release}))
            final_text = join_translation_parts(completed, suffix, active_separator)
            events.append(StreamEvent("done", {
                "translated": final_text,
                "fallback": False,
                "fallbackType": "",
            }))
            return ProtocolResult(
                final_text,
                tuple(attempted_names),
                tuple(events),
                retained_characters=retained_characters,
            )
        except UnusableOutput as error:
            consecutive_failures += 1
            events.append(StreamEvent("replace", {
                "text": completed,
                "reason": "unusable_output",
            }))
            events.append(StreamEvent("restart", {
                "reason": "rotate_after_unusable_output",
                "errorType": type(error).__name__,
            }))
            continue
        except (TimeoutError, ConnectionError) as error:
            raw_output = "".join(raw_parts)
            boundary = infer_boundary_safe_prefix(active_source, raw_output)
            if boundary is not None:
                new_completed = join_translation_parts(
                    completed,
                    boundary.retained_prefix,
                    active_separator,
                )
                made_progress = (
                    new_completed != completed
                    and boundary.remaining_source != active_source
                )
            else:
                made_progress = False
            if made_progress:
                completed = new_completed
                retained_characters += len(boundary.retained_prefix)
                active_source = boundary.remaining_source
                active_separator = boundary.next_separator
                consecutive_failures = 0
                events.append(StreamEvent("replace", {
                    "text": completed,
                    "reason": "boundary_safe_resume",
                    "completedParagraphs": boundary.completed_paragraphs,
                    "completedSentences": boundary.completed_sentences,
                }))
                if not active_source:
                    events.append(StreamEvent("done", {
                        "translated": completed,
                        "fallback": False,
                        "fallbackType": "",
                    }))
                    return ProtocolResult(
                        completed,
                        tuple(attempted_names),
                        tuple(events),
                        retained_characters=retained_characters,
                    )
            else:
                consecutive_failures += 1
                events.append(StreamEvent("replace", {
                    "text": completed,
                    "reason": "stream_interrupted",
                }))
            events.append(StreamEvent("restart", {
                "reason": "rotate_after_interruption",
                "errorType": type(error).__name__,
                "consecutiveFailures": consecutive_failures,
                "maxAttempts": policy.max_consecutive_failures,
            }))

    for layer in fallback_layers:
        if now() >= overall_deadline:
            break
        configured_budget = layer.budget_seconds
        if layer.origin == "compatibility_model":
            configured_budget = min(
                configured_budget,
                policy.compatibility_budget_seconds,
            )
        elif layer.origin == "external_mt":
            configured_budget = min(
                configured_budget,
                policy.external_mt_budget_seconds,
            )
        layer_deadline = min(overall_deadline, now() + configured_budget)
        events.append(StreamEvent("restart", {
            "reason": "fallback_start",
            "fallback": True,
            "fallbackType": layer.origin,
        }))
        try:
            translated = str(layer.translate(active_source, layer_deadline) or "")
            if now() > layer_deadline:
                raise TimeoutError("fallback layer exceeded its budget")
            validate_completion(translated, active_source)
            final_text = join_translation_parts(completed, translated, active_separator)
            events.append(StreamEvent("delta", {"delta": translated}))
            events.append(StreamEvent("done", {
                "translated": final_text,
                "fallback": True,
                "fallbackType": layer.origin,
            }))
            return ProtocolResult(
                final_text,
                tuple(attempted_names),
                tuple(events),
                fallback_origin=layer.origin,
                retained_characters=retained_characters,
            )
        except (UnusableOutput, TimeoutError, ConnectionError) as error:
            events.append(StreamEvent("restart", {
                "reason": "fallback_failed",
                "fallbackType": layer.origin,
                "errorType": type(error).__name__,
            }))

    events.append(StreamEvent("error", {
        "reason": "all_bounded_paths_failed",
        "attempts": tuple(attempted_names),
    }))
    raise UnusableOutput("all bounded paths failed")


==> anc/failure_aware_translation/recovery.py <==
"""Boundary-safe progress retention for interrupted streams."""

from dataclasses import dataclass
from typing import List, Optional, Tuple


SENTENCE_TERMINATORS = set("。！？!?；;….")
SENTENCE_CLOSERS = set("\"'\N{RIGHT DOUBLE QUOTATION MARK}"
                       "\N{RIGHT SINGLE QUOTATION MARK}」』）)]】》〉〕〗〙〛")


def split_paragraph_blocks(text: str) -> List[str]:
    normalized = str(text or "").replace("\r\n", "\n").strip()
    if not normalized:
        return []
    blocks = [part.strip() for part in normalized.split("\n\n") if part.strip()]
    if len(blocks) == 1 and "\n" in normalized:
        line_blocks = [part.strip() for part in normalized.split("\n") if part.strip()]
        if len(line_blocks) > 1:
            return line_blocks
    return blocks


def split_complete_sentences(text: str) -> Tuple[List[str], str]:
    text = str(text or "").strip()
    if not text:
        return [], ""
    sentences = []
    start = 0
    index = 0
    while index < len(text):
        if text[index] not in SENTENCE_TERMINATORS:
            index += 1
            continue
        end = index + 1
        while end < len(text) and text[end] in SENTENCE_TERMINATORS:
            end += 1
        while end < len(text) and text[end] in SENTENCE_CLOSERS:
            end += 1
        sentence = text[start:end].strip()
        if sentence:
            sentences.append(sentence)
        start = end
        while start < len(text) and text[start].isspace():
            start += 1
        index = start
    return sentences, text[start:].strip()


def join_translation_parts(prefix: str, suffix: str, separator: str = "\n\n") -> str:
    prefix = str(prefix or "").strip()
    suffix = str(suffix or "").strip()
    if not prefix:
        return suffix
    if not suffix:
        return prefix
    return prefix + separator + suffix


@dataclass(frozen=True)
class BoundaryState:
    retained_prefix: str
    remaining_source: str
    next_separator: str
    completed_paragraphs: int
    completed_sentences: int
    dropped_output_units: int


def infer_boundary_safe_prefix(source: str, output: str) -> Optional[BoundaryState]:
    """Retain structural units that end at conservative resume boundaries.

    The function does not verify semantic adequacy. Paragraph alignment is
    positional, and sentence retention is bounded by the number of complete
    sentence-like units in the corresponding source paragraph.
    """
    source_parts = split_paragraph_blocks(source)
    output_parts = split_paragraph_blocks(output)
    if not source_parts or not output_parts:
        return None

    completed_paragraphs = max(0, min(len(output_parts) - 1, len(source_parts)))
    retained = output_parts[:completed_paragraphs]
    remaining = source_parts[completed_paragraphs:]
    completed_sentences = 0
    dropped_units = 0
    next_separator = "\n\n"

    if completed_paragraphs < len(source_parts) and completed_paragraphs < len(output_parts):
        output_sentences, output_fragment = split_complete_sentences(
            output_parts[completed_paragraphs]
        )
        source_sentences, source_fragment = split_complete_sentences(
            source_parts[completed_paragraphs]
        )
        sentence_limit = min(len(output_sentences), len(source_sentences))
        if sentence_limit:
            retained_sentence_text = "".join(output_sentences[:sentence_limit]).strip()
            if retained_sentence_text:
                retained.append(retained_sentence_text)
                completed_sentences = sentence_limit
                remaining_current = "".join(source_sentences[sentence_limit:])
                if source_fragment:
                    remaining_current += source_fragment
                remaining_current = remaining_current.strip()
                next_separator = "" if remaining_current else "\n\n"
                remaining = [remaining_current] + source_parts[completed_paragraphs + 1 :]
                remaining = [part for part in remaining if part]
        dropped_units = max(0, len(output_sentences) - completed_sentences)
        if output_fragment:
            dropped_units += 1

    retained_prefix = "\n\n".join(part for part in retained if part.strip()).strip()
    remaining_source = "\n\n".join(part for part in remaining if part.strip()).strip()
    if not retained_prefix:
        return None
    return BoundaryState(
        retained_prefix=retained_prefix,
        remaining_source=remaining_source,
        next_separator=next_separator,
        completed_paragraphs=completed_paragraphs,
        completed_sentences=completed_sentences,
        dropped_output_units=dropped_units,
    )


def resolve_checkpoint(source: str, claimed_prefix: str) -> BoundaryState:
    """Accept a reconnect checkpoint only when it can be re-derived exactly."""
    state = infer_boundary_safe_prefix(source, claimed_prefix)
    if (
        state is None
        or state.retained_prefix != str(claimed_prefix or "").strip()
        or not state.remaining_source
    ):
        raise ValueError("invalid boundary-safe checkpoint")
    return state


==> anc/pyproject.toml <==
[project]
name = "failure-aware-translation-snapshot"
version = "0.2.0"
description = "Executable reference protocol for guarded streaming and bounded recovery"
requires-python = ">=3.9"
license = {text = "MIT"}

[tool.pytest.ini_options]
testpaths = ["tests"]


==> anc/tests/test_evaluation.py <==
import unittest

from failure_aware_translation.evaluation import evaluate


class EvaluationTests(unittest.TestCase):
    @classmethod
    def setUpClass(cls):
        cls.results = evaluate()

    def test_completion_labels_match_configured_guards(self):
        metrics = self.results["completion_guard"]
        self.assertEqual(metrics["cases"], 14)
        self.assertEqual(metrics["false_acceptance"], 0)
        self.assertEqual(metrics["false_rejection"], 0)

    def test_early_invalid_prefixes_are_contained(self):
        metrics = self.results["leading_window"]
        self.assertEqual(metrics["contained_before_release"], metrics["cases"])
        self.assertEqual(metrics["guarded_visible_characters"], 0)
        self.assertGreater(metrics["unguarded_visible_characters"], 0)

    def test_boundary_retention_matches_expected_cases(self):
        metrics = self.results["interruption_recovery"]
        self.assertEqual(metrics["expected_boundary_matches"], metrics["cases"])
        self.assertGreater(metrics["boundary_safe_retained_characters"], 0)
        self.assertEqual(metrics["full_restart_retained_characters"], 0)

    def test_protocol_invariants_have_no_recorded_violations(self):
        metrics = self.results["bounded_protocol"]
        self.assertEqual(metrics["attempt_bound_violations"], 0)
        self.assertEqual(metrics["fallback_provenance_errors"], 0)
        self.assertEqual(metrics["resume_event_errors"], 0)


if __name__ == "__main__":
    unittest.main()


==> anc/tests/test_guards.py <==
import unittest

from failure_aware_translation.guards import (
    GuardedPrefix,
    UnusableOutput,
    count_content_paragraphs,
    has_catastrophic_omission,
    has_source_residue,
    source_residue_language,
    validate_completion,
)


def long_source(paragraphs=4):
    return "\n\n".join(
        "Paragraph %d contains a deliberately long synthetic description "
        "with enough neutral words to resemble a document block." % index
        for index in range(paragraphs)
    )


class LeadingWindowTests(unittest.TestCase):
    def test_prefix_is_held_then_released(self):
        guard = GuardedPrefix("A short source.", hold_chars=12)
        self.assertEqual(guard.feed("一段有效的"), [])
        self.assertEqual(guard.feed("中文译文已经完成。"), ["一段有效的中文译文已经完成。"])

    def test_short_valid_result_releases_at_finish(self):
        guard = GuardedPrefix("A short source.")
        self.assertEqual(guard.feed("有效译文。"), [])
        self.assertEqual(guard.finish(), "有效译文。")

    def test_split_prompt_marker_is_not_released(self):
        guard = GuardedPrefix("A short source.")
        guard.feed("SYS")
        with self.assertRaises(UnusableOutput):
            guard.feed("TEM: hidden instructions")
        self.assertEqual(guard.visible, [])

    def test_source_heavy_prefix_is_not_released(self):
        source = "This synthetic source contains enough English words to be returned verbatim by a failed model before release."
        guard = GuardedPrefix(source)
        with self.assertRaises(UnusableOutput):
            guard.feed(source)
        self.assertEqual(guard.visible, [])


class CompletionTests(unittest.TestCase):
    def test_empty_output_is_rejected(self):
        with self.assertRaises(UnusableOutput):
            validate_completion("", "A source.")

    def test_length_finish_is_rejected(self):
        with self.assertRaises(UnusableOutput):
            validate_completion("部分译文。", "A source.", finish_reason="length")

    def test_content_filter_finish_is_rejected(self):
        with self.assertRaises(UnusableOutput):
            validate_completion("部分译文。", "A source.", finish_reason="content_filter")

    def test_english_residue_requires_a_long_run(self):
        source = "The traveler opened the window and watched the quiet river below for several minutes."
        self.assertFalse(has_source_residue(source, "译文保留 API 和 JSON 两个术语。"))
        self.assertTrue(has_source_residue(source, source))

    def test_korean_and_japanese_residue_are_detected(self):
        self.assertEqual(source_residue_language("첫 문장이다."), "ko")
        self.assertEqual(source_residue_language("これは文です。"), "ja")
        self.assertTrue(has_source_residue("첫 문장이다.", "译文 뒤에 원文"))
        self.assertTrue(has_source_residue("これは文です。", "译文の残り"))

    def test_catastrophic_omission_is_rejected(self):
        source = long_source(5)
        self.assertTrue(has_catastrophic_omission("一个很短的结尾。", source))
        with self.assertRaises(UnusableOutput):
            validate_completion("一个很短的结尾。", source)

    def test_paragraph_merging_with_retained_volume_is_accepted(self):
        source = long_source(5)
        candidate = "\n\n".join(
            "这是合并后的第 %d 段，仍然保留足够多的信息和描述内容，因此字符量没有明显塌缩。" % index
            for index in range(3)
        )
        self.assertFalse(has_catastrophic_omission(candidate, source))

    def test_short_source_is_outside_omission_guard(self):
        self.assertFalse(has_catastrophic_omission("一。", "One.\n\nTwo.\n\nThree."))

    def test_content_paragraph_count_accepts_single_newlines(self):
        self.assertEqual(count_content_paragraphs("one\ntwo\n\nthree"), 3)


if __name__ == "__main__":
    unittest.main()


==> anc/tests/test_protocol.py <==
import unittest

from failure_aware_translation import (
    Attempt,
    FallbackLayer,
    RecoveryPolicy,
    UnusableOutput,
    run_recovery_protocol,
    translate_subchunks_all_or_nothing,
)


def failing_attempt(_source, _deadline):
    raise ConnectionError("injected")
    yield ""


class FakeClock:
    def __init__(self):
        self.value = 0.0

    def now(self):
        return self.value

    def advance(self, seconds):
        self.value += seconds


class ProtocolTests(unittest.TestCase):
    def test_success_emits_model_delta_done(self):
        result = run_recovery_protocol(
            "A short source.",
            [Attempt("model-a", lambda _source, _deadline: ["完整译文。"])],
        )
        self.assertEqual([event.kind for event in result.events], ["model", "delta", "done"])
        self.assertEqual(result.text, "完整译文。")

    def test_duplicate_model_for_same_state_is_skipped(self):
        calls = []

        def fail(_source, _deadline):
            calls.append("same")
            raise ConnectionError("injected")
            yield ""

        result = run_recovery_protocol(
            "A short source.",
            [Attempt("same", fail), Attempt("same", fail)],
            fallback_layers=[FallbackLayer("external", "external_mt", 20, lambda _s, _d: "兜底译文。")],
        )
        self.assertEqual(calls, ["same"])
        self.assertEqual(result.attempts, ("same",))

    def test_unusable_visible_attempt_is_replaced(self):
        result = run_recovery_protocol(
            "A short source.",
            [
                Attempt("bad", lambda _s, _d: ["这段内容已经超过窗口，但是最终包含 SYSTEM: hidden marker"]),
                Attempt("good", lambda _s, _d: ["有效的替代译文。"]),
            ],
            policy=RecoveryPolicy(hold_chars=8),
        )
        replaces = [event for event in result.events if event.kind == "replace"]
        self.assertTrue(replaces)
        self.assertEqual(replaces[0].payload["text"], "")

    def test_interruption_retains_boundary_safe_prefix(self):
        def interrupted(_source, _deadline):
            yield "这是第一句。第二句尚未完成"
            raise ConnectionError("injected")

        result = run_recovery_protocol(
            "첫 문장이다. 둘째 문장이다.",
            [
                Attempt("first", interrupted),
                Attempt("second", lambda _s, _d: ["这是第二句。"]),
            ],
        )
        self.assertEqual(result.text, "这是第一句。这是第二句。")
        self.assertGreater(result.retained_characters, 0)
        self.assertIn("boundary_safe_resume", [
            event.payload.get("reason") for event in result.events if event.kind == "replace"
        ])

    def test_unusable_output_is_not_used_as_resume_prefix(self):
        source = "A short source sentence with enough words for language detection."
        result = run_recovery_protocol(
            source,
            [
                Attempt("echo", lambda _s, _d: [source]),
                Attempt("good", lambda _s, _d: ["完整中文译文。"]),
            ],
        )
        self.assertEqual(result.retained_characters, 0)
        self.assertEqual(result.text, "完整中文译文。")

    def test_consecutive_failure_limit_is_enforced(self):
        result = run_recovery_protocol(
            "A short source.",
            [Attempt("m%d" % index, failing_attempt) for index in range(10)],
            fallback_layers=[FallbackLayer("external", "external_mt", 20, lambda _s, _d: "完整兜底译文。")],
            policy=RecoveryPolicy(max_consecutive_failures=3),
        )
        self.assertEqual(len(result.attempts), 3)

    def test_fallback_provenance_is_in_done_event(self):
        result = run_recovery_protocol(
            "A short source.",
            [Attempt("model", failing_attempt)],
            fallback_layers=[FallbackLayer("external", "external_mt", 20, lambda _s, _d: "完整兜底译文。")],
        )
        self.assertEqual(result.fallback_origin, "external_mt")
        done = [event for event in result.events if event.kind == "done"][-1]
        self.assertEqual(done.payload["fallbackType"], "external_mt")

    def test_failed_fallback_moves_to_emergency_layer(self):
        result = run_recovery_protocol(
            "A short source.",
            [Attempt("model", failing_attempt)],
            fallback_layers=[
                FallbackLayer("external", "external_mt", 20, lambda _s, _d: ""),
                FallbackLayer("emergency", "emergency_mt", 10, lambda _s, _d: "紧急兜底译文。"),
            ],
        )
        self.assertEqual(result.fallback_origin, "emergency_mt")

    def test_expired_stream_budget_skips_model_attempts(self):
        clock = FakeClock()
        calls = []

        def fallback(_source, _deadline):
            calls.append("fallback")
            return "兜底译文。"

        result = run_recovery_protocol(
            "A short source.",
            [Attempt("model", lambda _s, _d: calls.append("model") or ["译文。"])],
            fallback_layers=[FallbackLayer("external", "external_mt", 20, fallback)],
            policy=RecoveryPolicy(stream_budget_seconds=0),
            now=clock.now,
        )
        self.assertEqual(calls, ["fallback"])
        self.assertEqual(result.fallback_origin, "external_mt")

    def test_subchunk_fallback_is_all_or_nothing(self):
        calls = []

        def translate(part, _deadline):
            calls.append(part)
            return "" if part == "second" else "译文"

        with self.assertRaises(UnusableOutput):
            translate_subchunks_all_or_nothing(
                ["first", "second", "third"],
                translate,
                deadline=100.0,
                now=lambda: 0.0,
            )
        self.assertEqual(calls, ["first", "second"])

    def test_subchunk_deadline_discards_partial_work(self):
        clock = FakeClock()

        def translate(_part, _deadline):
            clock.advance(2.0)
            return "译文"

        with self.assertRaises(TimeoutError):
            translate_subchunks_all_or_nothing(
                ["first", "second"],
                translate,
                deadline=3.0,
                now=clock.now,
            )

    def test_all_paths_fail_explicitly(self):
        with self.assertRaises(UnusableOutput):
            run_recovery_protocol("A short source.", [Attempt("model", failing_attempt)])


if __name__ == "__main__":
    unittest.main()


==> anc/tests/test_recovery.py <==
import unittest

from failure_aware_translation.recovery import (
    infer_boundary_safe_prefix,
    join_translation_parts,
    resolve_checkpoint,
    split_complete_sentences,
    split_paragraph_blocks,
)


class BoundaryTests(unittest.TestCase):
    def test_sentence_split_keeps_closing_quote(self):
        sentences, fragment = split_complete_sentences("“你好！”她点头。然后")
        self.assertEqual(sentences, ["“你好！”", "她点头。"])
        self.assertEqual(fragment, "然后")

    def test_single_newlines_can_form_paragraph_blocks(self):
        self.assertEqual(split_paragraph_blocks("one\ntwo\nthree"), ["one", "two", "three"])

    def test_unterminated_fragment_is_dropped(self):
        state = infer_boundary_safe_prefix(
            "첫 문장이다. 둘째 문장이다. 셋째 문장이다.",
            "这是第一句。第二句已经完成。第三句刚",
        )
        self.assertIsNotNone(state)
        self.assertEqual(state.retained_prefix, "这是第一句。第二句已经完成。")
        self.assertEqual(state.remaining_source, "셋째 문장이다.")
        self.assertEqual(state.next_separator, "")

    def test_complete_paragraph_and_sentence_are_retained(self):
        state = infer_boundary_safe_prefix(
            "문단 하나다.\n\n두 번째 하나다. 두 번째 둘이다.\n\n세 번째다.",
            "第一段。\n\n第二段第一句。第二段第二",
        )
        self.assertEqual(state.completed_paragraphs, 1)
        self.assertEqual(state.completed_sentences, 1)
        self.assertEqual(state.retained_prefix, "第一段。\n\n第二段第一句。")

    def test_no_complete_boundary_returns_none(self):
        self.assertIsNone(
            infer_boundary_safe_prefix("첫 문장이다. 둘째 문장이다.", "第一句尚未完成")
        )

    def test_output_sentence_count_is_bounded_by_source(self):
        state = infer_boundary_safe_prefix("한 문장이다.", "第一句。额外第二句。")
        self.assertEqual(state.retained_prefix, "第一句。")
        self.assertEqual(state.completed_sentences, 1)

    def test_checkpoint_is_rederived_exactly(self):
        state = resolve_checkpoint(
            "첫 문장이다. 둘째 문장이다. 셋째 문장이다.",
            "这是第一句。第二句已经完成。",
        )
        self.assertEqual(state.remaining_source, "셋째 문장이다.")

    def test_unverifiable_checkpoint_is_rejected(self):
        with self.assertRaises(ValueError):
            resolve_checkpoint("첫 문장이다.", "没有句尾")

    def test_separator_joins_sentence_resume_without_blank_line(self):
        self.assertEqual(join_translation_parts("第一句。", "第二句。", ""), "第一句。第二句。")


if __name__ == "__main__":
    unittest.main()

